IDMR: Towards Instance-Driven Precise Visual Correspondence in Multimodal Retrieval

Multimodal retrieval systems are becoming increasingly vital for cutting-edge AI technologies, such as embodied AI and AI-driven digital content industries. However, current multimodal retrieval tasks lack sufficient complexity and demonstrate limited practical application value. It spires us to design Instance-Driven Multimodal Image Retrieval (IDMR), a novel task that requires models to retrieve images containing the same instance as a query image while matching a text-described scenario. Unlike existing retrieval tasks focused on global image similarity or category-level matching, IDMR demands fine-grained instance-level consistency across diverse contexts. To benchmark this capability, we develop IDMR-bench using real-world object tracking and first-person video data. Addressing the scarcity of training data, we propose a cross-domain synthesis method that creates 557K training samples by cropping objects from standard detection datasets. Our Multimodal Large Language Model (MLLM) based retrieval model, trained on 1.2M samples, outperforms state-of-the-art approaches on both traditional benchmarks and our zero-shot IDMR-bench. Experimental results demonstrate previous models' limitations in instance-aware retrieval and highlight the potential of MLLM for advanced retrieval applications. The whole training dataset, codes and models, with wide ranges of sizes, are available at https://github.com/BwLiu01/IDMR.

==> tmp.py <==
import os
import shutil

def move_files_to_current_dir(source_dir):
    # 获取当前工作目录
    current_dir = os.getcwd()
    
    # 遍历源目录下的所有文件和文件夹
    for root, dirs, files in os.walk(source_dir):
        for file in files:
            # 获取文件的完整路径
            file_path = os.path.join(root, file)
            
            # 计算相对路径
            rel_path = os.path.relpath(file_path, source_dir)
            
            # 将路径分隔符替换为下划线，避免文件名中包含路径分隔符
            new_name = rel_path.replace(os.sep, '_')
            
            # 构建目标文件路径
            dest_path = os.path.join(current_dir, new_name)
            
            # 移动并重命名文件
            shutil.copy2(file_path, dest_path)
            print(f"Moved: {file_path} -> {dest_path}")

if __name__ == "__main__":
    # 指定要处理的源目录
    source_directory = './img'
    
    # 检查目录是否存在
    if not os.path.exists(source_directory):
        print("指定的目录不存在！")
    else:
        move_files_to_current_dir(source_directory)
        print("完成！")

